A Method for Fast Diagonalization of a 2x2 or 3x3 Real Symmetric Matrix

A method is presented for fast diagonalization of a 2x2 or 3x3 real symmetric matrix, that is determination of its eigenvalues and eigenvectors. The Euler angles of the eigenvectors are computed. A small computer algebra program is used to compute some of the identities, and a C++ program for testing the formulas has been uploaded to arXiv.

==> diagonalize.cpp <==
/*
   DISCLAIMER OF WARRANTY
   The author makes no warranties, express or implied, that this program
   is free of error, or consistent with any particular standard of
   merchantability, or that it will meet your requirements for any
   particular application. It should not be relied on for solving a problem
   whose incorrect solution could result in injury to a person or loss
   of property. If you do use the program in such a manner, it is at your own
   risk. The author disclaims all liability for direct or consequential
   damages resulting from your use of the program.
*/
//---------------------------------------------------------------------------
#include <iostream>
#include <iomanip>
#include <limits>
#include <math.h>
#include <stdlib.h>
#include <time.h>
#include "diagonalize.hpp"
/*
    This C++ program tests the formulas for computing the eigenvalues
    and eigenvectors from a symmetric matrix in 3 dimensions.
    The formulas are taken from the paper on arxiv:
    A Method for Fast Diagonalization of a 2x2 or 3x3 Real Symmetric Matrix
    Author: M.J. Kronenburg.
    The program works as follows:
    1. Generate a large set of 3 lambdas and 3 angles
    2. Generate the corresponding matrix
    3. Use the formulas to compute the lambdas and angles from the matrix
    4. Generate from these the new matrix
    5. Compute and output the max. relative difference between the two matrices.
    When the formulas are correct, this max. relative difference should be
    very small, because of rounding errors not larger than about 10^-7.
    Multithreading may be used to speed up the testing computations.
    This program should compile with Borland C++ and Visual C++.
*/

#define sqr( x ) (( x )*( x ))

using namespace std;

const double pi = 3.14159265358979323846;
const int outprecision = 17;
const int outwidth = 26;

// implementation of 3-vector

vector_exception::vector_exception( const string & arg )
{ error_description += "Vector error:\n";
  error_description += arg;
}

vector_exception::~vector_exception() throw()
{}

const char * vector_exception::what() const throw()
{ return error_description.c_str();
}

vector::vector()
{ for( unsigned int i=0; i<3; i++ )
    the_data[ i ] = 0.0;
}

vector::vector( const vector & arg )
{ for( unsigned int i=0; i<3; i++ )
    the_data[ i ] = arg.the_data[ i ];
}

vector::~vector()
{}

double & vector::operator[]( unsigned int pos )
{ if( pos == 0 || pos > 3 )
    throw vector_exception( "operator[]: index out of bounds." );
  return the_data[ pos-1 ];
}

const double & vector::operator[]( unsigned int pos ) const
{ if( pos == 0 || pos > 3 )
    throw vector_exception( "operator[]: index out of bounds." );
  return the_data[ pos-1 ];
}

vector & vector::set_zero()
{ for( unsigned int i=0; i<3; i++ )
    the_data[ i ] = 0.0;
  return *this;
}

vector & vector::operator=( const vector & arg )
{ for( unsigned int i=0; i<3; i++ )
    the_data[ i ] = arg.the_data[ i ];
  return *this;
}

vector & vector::operator+=( const vector & arg )
{ for( unsigned int i=0; i<3; i++ )
    the_data[ i ] += arg.the_data[ i ];
  return *this;
}

vector & vector::operator-=( const vector & arg )
{ for( unsigned int i=0; i<3; i++ )
    the_data[ i ] -= arg.the_data[ i ];
  return *this;
}

istream & operator>>( istream & stream, vector & arg )
{ for( unsigned int i=1; i<=3; i++ )
    stream >> arg[i];
  return stream;
}

ostream & operator<<( ostream & stream, const vector & arg )
{ for( unsigned int i=1; i<=3; i++ )
    stream << scientific << setw( outwidth ) << setprecision( outprecision )
      << arg[i];
  stream << endl;
  return stream;
}

// implementation of 3x3 matrix

matrix_exception::matrix_exception( const string & arg )
{ error_description += "Matrix error:\n";
  error_description += arg;
}

matrix_exception::~matrix_exception() throw()
{}

const char * matrix_exception::what() const throw()
{ return error_description.c_str();
}

matrix::matrix()
{ for( unsigned int i=0; i<9; i++ )
    the_data[ i ] = 0.0;
}

matrix::matrix( const matrix & arg )
{ for( unsigned int i=0; i<9; i++ )
    the_data[ i ] = arg.the_data[ i ];
}

matrix::~matrix()
{}

matrix::array_ref::array_ref( matrix * ref, unsigned int pos )
 : the_ref( ref ), the_pos( pos )
{}

matrix::array_ref::~array_ref()
{}

double & matrix::array_ref::operator[]( unsigned int pos )
{ if( pos == 0 || pos > 3 )
    throw matrix_exception( "operator[]: row index out of bounds." );
  return the_ref->the_data[ 3 * the_pos + pos - 1 ];
}

const double & matrix::array_ref::operator[]( unsigned int pos ) const
{ if( pos == 0 || pos > 3 )
    throw matrix_exception( "operator[]: row index out of bounds." );
  return the_ref->the_data[ 3 * the_pos + pos - 1 ];
}

matrix::array_ref matrix::operator[]( unsigned int pos )
{ if( pos == 0 || pos > 3 )
    throw matrix_exception( "operator[]: column index out of bounds." );
  return array_ref( this, pos - 1 );
}

const matrix::array_ref matrix::operator[]( unsigned int pos ) const
{ if( pos == 0 || pos > 3 )
    throw matrix_exception( "operator[]: column index out of bounds." );
  return array_ref( (matrix *)this, pos - 1 );
}

double matrix::norm() const
{ double sum = 0.0;
  for( int i=0; i<9; i++ )
    sum += sqr( the_data[i] );
  return sqrt( sum );
}

matrix & matrix::set_zero()
{ for( unsigned int i=0; i<9; i++ )
      the_data[ i ] = 0.0;
  return *this;
}

matrix & matrix::transpose()
{ double temp;
  for( unsigned int i=1; i<3; ++i )
      for( unsigned int j=0; j<i; ++j )
      { temp = the_data[ 3 * i + j ];
        the_data[ 3 * i + j ] = the_data[ 3 * j + i ];
        the_data[ 3 * j + i ] = temp;
      };
  return *this;
}

matrix & matrix::set_rotation( unsigned int axis, double phi )
{ if( axis == 0 || axis > 3 )
    throw matrix_exception( "set_rotation: axis number out of bounds." );
  set_zero();
  switch( axis )
  { case 1:
      the_data[0] = 1.0;
      the_data[4] = the_data[8] = cos( phi );
      the_data[5] = the_data[7] = sin( phi );
      the_data[5] = -the_data[5];
      break;
    case 2:
      the_data[4] = 1.0;
      the_data[0] = the_data[8] = cos( phi );
      the_data[2] = the_data[6] = sin( phi );
      the_data[6] = -the_data[6];
      break;
    case 3:
      the_data[8] = 1.0;
      the_data[0] = the_data[4] = cos( phi );
      the_data[1] = the_data[3] = sin( phi );
      the_data[1] = -the_data[1];
      break;
  };
  return *this;
}

matrix & matrix::set_diagonal( const vector & arg )
{ set_zero();
  the_data[0] = arg.the_data[0];
  the_data[4] = arg.the_data[1];
  the_data[8] = arg.the_data[2];
  return *this;
}

matrix & matrix::operator=( const matrix & arg )
{ for( unsigned int i=0; i<9; i++ )
    the_data[i] = arg.the_data[i];
  return *this;
}

matrix & matrix::operator+=( const matrix & arg )
{ for( unsigned int i=0; i<9; i++ )
    the_data[i] += arg.the_data[i];
  return *this;
}

matrix & matrix::operator-=( const matrix & arg )
{ for( unsigned int i=0; i<9; i++ )
    the_data[i] -= arg.the_data[i];
  return *this;
}

matrix & matrix::operator*=( const matrix & arg )
{ double temp[ 3 ];
  double result;
  double * that_row;
  for( unsigned int j=0; j<3; j++ )
  { for( unsigned int i=0; i<3; i++ )
      temp[ i ] = the_data[ 3 * i + j ];
    for( unsigned int i=0; i<3; i++ )
    { result = 0.0;
      that_row = (double *)arg.the_data + 3 * i;
      for( unsigned int k=0; k<3; k++ )
        result += temp[ k ] * that_row[ k ];
      the_data[ 3 * i + j ] = result;
    };
  };
  return *this;
}

istream & operator>>( istream & stream, matrix & arg )
{ for( unsigned int i=1; i<=3; i++ )
    for( unsigned int j=1; j<=3; j++ )
      stream >> arg[i][j];
  return stream;
}

ostream & operator<<( ostream & stream, matrix & arg )
{ for( unsigned int i=1; i<=3; i++ )
  { for( unsigned int j=1; j<=3; j++ )
      stream << scientific << setw( outwidth ) << setprecision( outprecision )
        << arg[i][j];
    stream << endl;
  };
  return stream;
}

// implementation of computing the lambdas and angles

// dlambda_limit, below which two lambdas are relatively equal
double dlambda_limit = 1.0E-3;
double iszero_limit = 1.0E-20;

// Some globals to record global statistics
int n_all_lambdas_equal = 0, n_two_lambdas_equal = 0,
    n_all_lambdas_different = 0;

// The functions trunc_sqrt and trunc_acos prevent a domain error
// because of rounding off errors:

double trunc_sqrt( double x )
{ return( x <= 0.0 ? 0.0 : sqrt( x ) );
}

double trunc_acos( double x )
{ if( x >= 1.0 )
    return 0.0;
  if( x <= -1.0 )
    return pi;
  return acos( x );
}

double sign( double x )
{ return( x < 0.0 ? -1.0 : 1.0 );
}

double angle( double x, double y )
{ if( x == 0.0 )
    return( y == 0.0 ? 0.0 : 0.5 * pi * sign( y ) );
  return( x < 0.0 ? atan( y / x ) + pi * sign( y )
                  : atan( y / x ) );
}

// Compute the relative difference between two matrices:

double difference_matrix( const matrix & arga, const matrix & argb )
{ matrix dif( arga );
  double norma, normb;
  dif -= argb;
  norma = arga.norm();
  normb = argb.norm();
  norma = 0.5 * ( norma + normb );
  if( norma < iszero_limit )
    return 0.0;
  return dif.norm() / norma;
}

// Generate the symmetric matrix A from lambdas and angles:

void compute_matrix( matrix & res, const vector & lambdas,
                     const vector & angles )
{ matrix rot, temp;
  res.set_rotation( 3, angles[3] );
  rot.set_rotation( 2, angles[2] );
  res *= rot;
  rot.set_rotation( 1, angles[1] );
  res *= rot;
  temp = res;
  res.transpose();
  rot.set_diagonal( lambdas );
  res *= rot;
  res *= temp;
}

// C-interface:
// 3x3 matrix is represented as an array with indices:
// 0 1 2
// 3 4 5
// 6 7 8

// Solve the lambdas from the matrix:

void solve_lambdas( double res[3], double mat[9] )
{ double p, q, b, t, delta;
  b = mat[0] + mat[4] + mat[8];
  t = sqr( mat[1] ) + sqr( mat[2] ) + sqr( mat[5] );
  p = 0.5 * ( sqr( mat[0] - mat[4] ) + sqr( mat[0] - mat[8] )
      + sqr( mat[4] - mat[8] ) );
  p += 3.0 * t;
  q = 18.0 * ( mat[0] * mat[4] * mat[8] + 3.0 * mat[1] * mat[2] * mat[5] );
  q += 2.0 * ( mat[0] * sqr( mat[0] ) + mat[4] * sqr( mat[4] ) +
               mat[8] * sqr( mat[8] ) );
  q += 9.0 * b * t;
  q -= 3.0 * ( mat[0] + mat[4] ) * ( mat[0] + mat[8] ) *
             ( mat[4] + mat[8] );
  q -= 27.0 * ( mat[0] * sqr( mat[5] ) + mat[4] * sqr( mat[2] ) +
                mat[8] * sqr( mat[1] ) );
  if( p < iszero_limit )
    res[0] = res[1] = res[2] = b / 3.0;
  else
  { delta = trunc_acos( 0.5 * q / sqrt( p * sqr( p ) ) );
    p = 2.0 * sqrt( p );
// Changing the order in result yields different angles but identical matrix
    res[0] = ( b + p * cos( delta / 3.0 ) ) / 3.0;
    res[1] = ( b + p * cos( ( delta + 2.0 * pi ) / 3.0 ) ) / 3.0;
    res[2] = ( b + p * cos( ( delta - 2.0 * pi ) / 3.0 ) ) / 3.0;
  };
}

// Determine which type of solution is needed:
//  0: all lambdas equal
//  1: two lambdas equal
//  2: all lambdas different

int solve_type( double lambdas[3] )
{ int i1, i2, isum = 0;
  double t, lambdasum = 0.0;
  for( int i=0; i<3; i++ )
    lambdasum += sqr( lambdas[i] );
  lambdasum = sqrt( lambdasum );
  for( int i=0; i<2; i++ )
   for( int j=i+1; j<3; j++ )
   { t = fabs( lambdas[i] - lambdas[j] );
     if( lambdasum > iszero_limit )
       t /= lambdasum;
     if( t < dlambda_limit )
     { isum++;
       i1 = i;
       i2 = j;
     };
   };
  if( isum == 0 )
    return 2;
  if( isum >= 2 )
    return 0;
  t = 0.5 * ( lambdas[i1] + lambdas[i2] );
  lambdas[2] = lambdas[3-i1-i2];
  lambdas[0] = lambdas[1] = t;
  return 1;
}

// Solve the angles from the matrix and the solved lambdas:
//  solve_angles_0: all lambdas equal
//  solve_angles_1: two lambdas equal
//  solve_angles_2: all lambdas different

void solve_angles_0( double res[3], double mat[9], double lambdas[3] )
{ res[0] = 0.0;
  res[1] = 0.0;
  res[2] = 0.0;
}

void solve_angles_1( double res[3], double mat[9], double lambdas[3] )
{ double phi1a, phi1b, phi2, absdif, delta = 1.0E10;
  double g12, g21, t1, t2;
  t1 = lambdas[0] - lambdas[2];
  t2 = mat[0] - lambdas[2];
  phi2 = trunc_acos( trunc_sqrt( t2 / t1 ) ); // + pi for symmetry
  g12 = 0.5 * t1 * sin( 2.0 * phi2 );
  g21 = t2;
  t1 = angle( mat[4] - mat[8], -2.0 * mat[5] );
  t2 = sin( t1 );
  t1 = cos( t1 );
  phi1b = 0.5 * angle( g21 * t1, -g21 * t2 );
  t1 = angle( mat[1], -1.0 * mat[2] );
  t2 = sin( t1 );
  t1 = cos( t1 );
  bool big = sqr( mat[4] - mat[8] ) + sqr( 2.0 * mat[5] )
            > sqr( mat[1] ) + sqr( mat[2] );
  for( int i=0; i<2; i++ )
  { phi1a = angle( g12 * t2, g12 * t1 );
    absdif = fabs( phi1a - phi1b );
    if( absdif < delta )
    { delta = absdif;
      res[0] = big ? phi1b : phi1a;
      res[1] = phi2;
    };
    phi2 = -phi2;
    g12 = -g12;
  };
  res[2] = 0.0;
}

void solve_angles_2( double res[3], double mat[9], double lambdas[3] )
{ double phi1a, phi1b, phi2, phi3, v, w, absdif, delta = 1.0E10;
  double g11, g12, g21, g22, t1, t2, t3, t4;
  t1 = lambdas[0] - lambdas[1];
  t2 = lambdas[1] - lambdas[2];
  t3 = lambdas[2] - lambdas[0];
  t4 = mat[0] - lambdas[2];
  v = sqr( mat[1] ) + sqr( mat[2] );
  v += t4 * ( mat[0] + t3 - lambdas[1] );
  v /= t2 * t3;
  if( fabs( v ) < iszero_limit ) w = 1.0;
  else w = ( t4 - t2 * v ) / ( t1 * v );
  phi2 = trunc_acos( trunc_sqrt( v ) ); // + pi for symmetry
  phi3 = trunc_acos( trunc_sqrt( w ) ); // + pi for symmetry
  g11 = 0.5 * t1 * cos( phi2 ) * sin( 2.0 * phi3 );
  g12 = 0.5 * ( t1 * w + t2 ) * sin( 2.0 * phi2 );
  g21 = t1 * ( 1.0 + ( v - 2.0 ) * w ) + t2 * v;
  g22 = t1 * sin( phi2 ) * sin( 2.0 * phi3 );
  t1 = angle( mat[1], -1.0 * mat[2] );
  t3 = angle( mat[4] - mat[8], -2.0 * mat[5] );
  t2 = sin( t1 );
  t1 = cos( t1 );
  t4 = sin( t3 );
  t3 = cos( t3 );
  bool big = sqr( mat[4] - mat[8] ) + sqr( 2.0 * mat[5] )
            > sqr( mat[1] ) + sqr( mat[2] );
  for( int i=0; i<4; i++ )
  { phi1a = angle( g11 * t1 + g12 * t2, -g11 * t2 + g12 * t1 );
    phi1b = 0.5 * angle( g21 * t3 + g22 * t4, -g21 * t4 + g22 * t3 );
    absdif = fabs( phi1a - phi1b );
    if( absdif < delta )
    { delta = absdif;
      res[0] = big ? phi1b : phi1a;
      res[1] = phi2;
      res[2] = phi3;
    };
    phi3 = -phi3;
    g11 = -g11;
    g22 = -g22;
    if( i == 1 )
    { phi2 = -phi2;
      g12 = -g12;
      g22 = -g22;
    };
  };
}

matrix & matrix::sym_eigen( vector & lambdas, vector & angles )
{ solve_lambdas( lambdas.the_data, the_data );
  switch( solve_type( lambdas.the_data ) )
  { case 0:
      solve_angles_0( angles.the_data, the_data, lambdas.the_data );
      n_all_lambdas_equal++;
      break;
    case 1:
      solve_angles_1( angles.the_data, the_data, lambdas.the_data );
      n_two_lambdas_equal++;
      break;
    case 2:
      solve_angles_2( angles.the_data, the_data, lambdas.the_data );
      n_all_lambdas_different++;
      break;
  };
  return *this;
}

double compute_maxdif(
  double minlambda1, double maxlambda1, unsigned int nlambda1,
  double minlambda2, double maxlambda2, unsigned int nlambda2,
  double minlambda3, double maxlambda3, unsigned int nlambda3,
  double minangle1, double maxangle1, unsigned int nangle1,
  double minangle2, double maxangle2, unsigned int nangle2,
  double minangle3, double maxangle3, unsigned int nangle3,
  unsigned int & count )
{ vector lambdas, angles;
  matrix input_matrix, solved_matrix;
  double temp, res = 0.0;
  for( unsigned int i1=0; i1<nlambda1; i1++ )
  for( unsigned int i2=0; i2<nlambda2; i2++ )
  for( unsigned int i3=0; i3<nlambda3; i3++ )
  for( unsigned int j1=0; j1<nangle1; j1++ )
  for( unsigned int j2=0; j2<nangle2; j2++ )
  for( unsigned int j3=0; j3<nangle3; j3++ )
  { lambdas[1] = minlambda1 + ( maxlambda1 - minlambda1 ) * i1 / nlambda1;
    lambdas[2] = minlambda2 + ( maxlambda2 - minlambda2 ) * i2 / nlambda2;
    lambdas[3] = minlambda3 + ( maxlambda3 - minlambda3 ) * i3 / nlambda3;
    angles[1] = minangle1 + ( maxangle1 - minangle1 ) * j1 / nangle1;
    angles[2] = minangle2 + ( maxangle2 - minangle2 ) * j2 / nangle2;
    angles[3] = minangle3 + ( maxangle3 - minangle3 ) * j3 / nangle3;
    compute_matrix( input_matrix, lambdas, angles );
    input_matrix.sym_eigen( lambdas, angles );
    compute_matrix( solved_matrix, lambdas, angles );
    ++count;
    temp = difference_matrix( input_matrix, solved_matrix );
    if( temp > res )
      res = temp;
  };
  return res;
}

int main(int argc, char * argv[])
{  int testtype;
   double minlambda, maxlambda;
   int nlambda, nangle;
   matrix input_matrix, solved_matrix;
   vector lambdas, angles;
   unsigned int ncount = 0;

   cout << "Give test type:" << endl;
   cout << "1: one specific real symmetric matrix" << endl;
   cout << "2: one specific set of lambdas and angles" << endl;
   cout << "3: range of lambdas and angles" << endl;
   cin >> testtype;
   try
   { switch( testtype )
     { case 1:
         cout << "Give any real symmetric 3x3 matrix:" << endl;
         cin >> input_matrix;
         input_matrix.sym_eigen( lambdas, angles );
         compute_matrix( solved_matrix, lambdas, angles );
         cout << "Solved matrix:" << endl;
         cout << solved_matrix;
         cout << "Lambdas:" << endl;
         cout << lambdas;
         for( int i=1; i<=3; i++ )
           angles[i] *= 180.0 / pi;
         cout << "Anti-Clockwise Euler Angles (degrees):" << endl;
         cout << angles;
         cout << "Matrix relative difference: "
           << scientific << setw( outwidth ) << setprecision( outprecision )
           << difference_matrix( input_matrix, solved_matrix ) << endl;
         break;
       case 2:
         cout << "Give the three lambdas:" << endl;
         cin >> lambdas;
         cout << "Give the three angles in degrees:" << endl;
         cin >> angles;
         for( int i=1; i<=3; i++ )
          angles[i] *= pi / 180.0;
         compute_matrix( input_matrix, lambdas, angles );
         cout << "Input matrix:" << endl;
         cout << input_matrix;
         input_matrix.sym_eigen( lambdas, angles );
         compute_matrix( solved_matrix, lambdas, angles );
         cout << "Solved matrix:" << endl;
         cout << solved_matrix;
         cout << "Lambdas: " << endl;
         cout << lambdas;
         for( int i=1; i<=3; i++ )
           angles[i] *= 180.0 / pi;
         cout << "Anti-Clockwise Euler Angles (degrees): " << endl;
         cout << angles;
         cout << "Matrix relative difference: "
           << scientific << setw( outwidth ) << setprecision( outprecision )
           << difference_matrix( input_matrix, solved_matrix );
         break;
       case 3:
         cout << "Give minimum and maximum lambda:" << endl;
         cin >> minlambda >> maxlambda;
         cout << "Give #lambdas:" << endl;
         cin >> nlambda;
         cout << "Give #angles:" << endl;
         cin >> nangle;
         time_t time1, time2;
         time1 = time( NULL );
         double minangle = 0.0, maxangle = 2.0 * pi;
         double res = compute_maxdif(
                       minlambda, maxlambda, nlambda,
                       minlambda, maxlambda, nlambda,
                       minlambda, maxlambda, nlambda,
                       minangle, maxangle, nangle,
                       minangle, maxangle, nangle,
                       minangle, maxangle, nangle,
                       ncount );
	 time2 = time( NULL );
         cout << "Result: "
           << scientific << setw( outwidth ) << setprecision( outprecision )
           << res << endl;
	 cout << "Time: " << difftime( time2, time1 ) << " secs." << endl;
         cout << "Statistics:" << endl;
         cout << "# all lambdas equal    : " << n_all_lambdas_equal << endl;
         cout << "# two lambdas equal    : " << n_two_lambdas_equal << endl;
         cout << "# all lambdas different: " << n_all_lambdas_different << endl;
	 cout << "# total                : " << ncount << endl;
         break;
      };
   } catch( exception & e )
   { cout << "Error: " << endl;
     cout << e.what() << endl;
   };
	return 0;
}



==> diagonalize.hpp <==
/*
   DISCLAIMER OF WARRANTY
   The author makes no warranties, express or implied, that this program
   is free of error, or consistent with any particular standard of
   merchantability, or that it will meet your requirements for any
   particular application. It should not be relied on for solving a problem
   whose incorrect solution could result in injury to a person or loss
   of property. If you do use the program in such a manner, it is at your own
   risk. The author disclaims all liability for direct or consequential
   damages resulting from your use of the program.
*/
//---------------------------------------------------------------------------
#ifndef DiagonalizeHpp
#define DiagonalizeHpp
//---------------------------------------------------------------------------

#include <stdexcept>
#include <string>

using namespace std;

// header of 3-vector

class vector_exception : public exception
{ public:
    vector_exception( const string & );
    ~vector_exception() throw();
  const char * what() const throw();
  protected:
    string error_description;
};

class matrix;

class vector
{ double the_data[ 3 ];
 public:
  friend class matrix;
  vector();
  vector( const vector & );
  ~vector();
  double & operator[]( unsigned int );
  const double & operator[]( unsigned int ) const;
  vector & set_zero();
  vector & operator=( const vector & );
  vector & operator+=( const vector & );
  vector & operator-=( const vector & );
};

istream & operator>>( istream &, vector & );
ostream & operator<<( ostream &, const vector & );

// header of 3x3 matrix

class matrix_exception : public exception
{ public:
    matrix_exception( const string & );
    ~matrix_exception() throw();
  const char * what() const throw();
  protected:
    string error_description;
};

class matrix
{ double the_data[ 9 ];
 public:
  friend class vector;
  matrix();
  matrix( const matrix & );
  ~matrix();
  class array_ref
  { friend class matrix;
    matrix * the_ref;
    unsigned int the_pos;
    array_ref( matrix *, unsigned int );
   public:
    ~array_ref();
    double & operator[]( unsigned int );
    const double & operator[]( unsigned int ) const;
  };
  friend class array_ref;
  array_ref operator[]( unsigned int );
  const array_ref operator[]( unsigned int ) const;
  double norm() const;
  matrix & set_zero();
  matrix & transpose();
  matrix & set_rotation( unsigned int, double );
  matrix & set_diagonal( const vector & );
  matrix & sym_eigen( vector &, vector & );
  matrix & operator=( const matrix & );
  matrix & operator+=( const matrix & );
  matrix & operator-=( const matrix & );
  matrix & operator*=( const matrix & );
};

istream & operator>>( istream &, matrix & );
ostream & operator<<( ostream &, const matrix & );

#endif

